Adapting Stochastic Search For Real-time Dynamic Weighted Constraint Satisfaction

This work presents two new algorithms for performing constraint satisfaction. The first algorithm presented, DMaxWalkSat, is a constraint solver specialized for solving dynamic, weighted constraint satisfaction problems. The second algorithm, RDMaxWalkSat, is a derivative of DMaxWalkSat that has been modified into an anytime algorithm, and hence support realtime constraint satisfaction. DMaxWalkSat is shown to offer performance advantages in terms of solution quality and runtime over its parent constraint solver, MaxWalkSat. RDMaxWalkSat is shown to support anytime operation. The introduction of these algorithms brings another tool to the areas of computer science that naturally represent problems as constraint satisfaction problems, an example of which is the robust coherence algorithm.

==> figures/convert_figures.sh <==
#!/bin/sh

for f in `ls figures/*eps`; do
	echo "Processing $f ..."
	epstopdf "$f"
	echo "Done with $f"
done


